Generalized Homogeneous Polynomials for Efficient Template-Based Nonlinear Invariant Synthesis

The template-based method is one of the most successful approaches to algebraic invariant synthesis. In this method, an algorithm designates a template polynomial p over program variables, generates constraints for p=0 to be an invariant, and solves the generated constraints. However, this approach often suffers from an increasing template size if the degree of a template polynomial is too high. We propose a technique to make template-based methods more efficient. Our technique is based on the following finding: If an algebraic invariant exists, then there is a specific algebraic invariant that we call a generalized homogeneous algebraic invariant that is often smaller. This finding justifies using only a smaller template that corresponds to a generalized homogeneous algebraic invariant. Concretely, we state our finding above formally based on the abstract semantics of an imperative program proposed by Cachera et al. Then, we modify their template-based invariant synthesis so that it generates only generalized homogeneous algebraic invariants. This modification is proved to be sound. Furthermore, we also empirically demonstrate the merit of the restriction to generalized homogeneous algebraic invariants. Our implementation outperforms that of Cachera et al. for programs that require a higher-degree template.

==> GrobnerComputation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     39264,       1089]
NotebookOptionsPosition[     37087,       1009]
NotebookOutlinePosition[     37454,       1025]
CellTagsIndexPosition[     37411,       1022]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Program", " ", "variables"}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"vars", "=", 
    RowBox[{"{", 
     RowBox[{
     "x0", ",", "v0", ",", "x", ",", "v", ",", "t", ",", "\[Epsilon]", ",", 
      "g", ",", "\[Rho]"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Rule", " ", "representing", " ", "the", " ", "loop", " ", "body"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"rule", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{"x", "+", 
        RowBox[{"v", " ", "\[Epsilon]"}]}]}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"v", "-", 
        RowBox[{"g", " ", "\[Epsilon]"}], "-", 
        RowBox[{"\[Rho]", " ", "v", " ", "\[Epsilon]"}]}]}], ",", 
      RowBox[{"t", "\[Rule]", 
       RowBox[{"t", "+", "\[Epsilon]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Rule", " ", "representing", " ", "the", " ", "initial", " ", "state"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ruleinit", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", "x0"}], ",", 
      RowBox[{"v", "\[Rule]", "v0"}], ",", 
      RowBox[{"t", "\[Rule]", "a"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Rule", " ", "for", " ", "erasing", " ", "program", " ", "variables", " ",
      "from", " ", "a", " ", "formula"}], " ", "*)"}], "\[IndentingNewLine]", 
   
   RowBox[{"ruleann", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"#1", "\[Rule]", "1"}], ")"}], "&"}], "/@", "vars"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Template", " ", "for", " ", "the", " ", "invariant"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"p", "=", 
    RowBox[{"a0", "+", 
     RowBox[{"a1", " ", "x0"}], "+", 
     RowBox[{"a2", " ", "v0"}], "+", 
     RowBox[{"a3", " ", "x"}], "+", 
     RowBox[{"a4", " ", "v"}], "+", 
     RowBox[{"a5", " ", "t"}], "+", 
     RowBox[{"a6", " ", "\[Epsilon]"}], "+", 
     RowBox[{"a7", " ", "g"}], "+", 
     RowBox[{"a8", " ", "\[Rho]"}], "+", 
     RowBox[{"a9", " ", 
      RowBox[{"x0", "^", "2"}]}], "+", 
     RowBox[{"a10", " ", "x0", " ", "v0"}], "+", 
     RowBox[{"a11", " ", "x0", " ", "x"}], "+", 
     RowBox[{"a12", " ", "x0", " ", "v"}], "+", 
     RowBox[{"a13", " ", "x0", " ", "t"}], "+", 
     RowBox[{"a14", " ", "x0", " ", "\[Epsilon]"}], "+", 
     RowBox[{"a15", " ", "x0", " ", "g"}], "+", 
     RowBox[{"a16", " ", "x0", " ", "\[Rho]"}], "+", 
     RowBox[{"a17", " ", 
      RowBox[{"v0", "^", "2"}]}], "+", 
     RowBox[{"a18", " ", "v0", " ", "x"}], "+", 
     RowBox[{"a19", " ", "v0", " ", "v"}], "+", 
     RowBox[{"a20", " ", "v0", " ", "t"}], "+", 
     RowBox[{"a21", " ", "v0", " ", "\[Epsilon]"}], "+", 
     RowBox[{"a22", " ", "v0", " ", "g"}], "+", 
     RowBox[{"a23", " ", "v0", " ", "\[Rho]"}], "+", 
     RowBox[{"a24", " ", 
      RowBox[{"x", "^", "2"}]}], "+", 
     RowBox[{"a25", " ", "x", " ", "v"}], "+", 
     RowBox[{"a26", " ", "x", " ", "t"}], "+", 
     RowBox[{"a27", " ", "x", " ", "\[Epsilon]"}], "+", 
     RowBox[{"a28", " ", "x", " ", "g"}], "+", 
     RowBox[{"a29", " ", "x", " ", "\[Rho]"}], "+", 
     RowBox[{"a30", " ", 
      RowBox[{"v", "^", "2"}]}], "+", 
     RowBox[{"a31", " ", "v", " ", "t"}], "+", 
     RowBox[{"a32", " ", "v", " ", "\[Epsilon]"}], "+", 
     RowBox[{"a33", " ", "v", " ", "g"}], "+", 
     RowBox[{"a34", " ", "v", " ", "\[Rho]"}], "+", 
     RowBox[{"a35", " ", 
      RowBox[{"t", "^", "2"}]}], "+", 
     RowBox[{"a36", " ", "t", " ", "\[Epsilon]"}], "+", 
     RowBox[{"a37", " ", "t", " ", "g"}], "+", 
     RowBox[{"a38", " ", "t", " ", "\[Rho]"}], "+", 
     RowBox[{"a39", " ", 
      RowBox[{"\[Epsilon]", "^", "2"}]}], "+", 
     RowBox[{"a40", " ", "\[Epsilon]", " ", "g"}], "+", 
     RowBox[{"a41", " ", "\[Epsilon]", " ", "\[Rho]"}], "+", 
     RowBox[{"a42", " ", 
      RowBox[{"g", "^", "2"}]}], "+", 
     RowBox[{"a43", " ", "g", " ", "\[Rho]"}], "+", 
     RowBox[{"a44", " ", 
      RowBox[{"\[Rho]", "^", "2"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.66192438204515*^9, 3.661924445081901*^9}, {
   3.661924478271367*^9, 3.661924531263146*^9}, {3.661927545505198*^9, 
   3.661927547149212*^9}, {3.661927751211936*^9, 3.661927759578464*^9}, {
   3.661928162914548*^9, 3.661928169305889*^9}, {3.661928647679647*^9, 
   3.66192868446003*^9}, {3.661928849445835*^9, 3.661928851186952*^9}, {
   3.661929450416889*^9, 3.6619294527955103`*^9}, 3.661929504512231*^9, {
   3.6619295402183247`*^9, 3.6619295773332233`*^9}, {3.661930009002338*^9, 
   3.661930064269805*^9}, {3.662885043645815*^9, 3.6628850437685547`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "x0", ",", "v0", ",", "x", ",", "v", ",", "t", ",", "\[Epsilon]", ",", "g", 
   ",", "\[Rho]"}], "}"}]], "Output",
 CellChangeTimes->{{3.661924510342121*^9, 3.661924533238249*^9}, 
   3.661926064192483*^9, 3.6619266575014753`*^9, 3.6619275478890457`*^9, 
   3.661927760103353*^9, 3.661928169893633*^9, 3.661928555602643*^9, {
   3.6619286574042397`*^9, 3.66192868480796*^9}, 3.661928783809224*^9, 
   3.661928851470557*^9, 3.661929061038127*^9, 3.66192911067423*^9, 
   3.661929364641267*^9, 3.661929453208452*^9, 3.661929504913972*^9, {
   3.661929540642174*^9, 3.6619295775968933`*^9}, 3.661930066804175*^9, 
   3.662885023197774*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", 
    RowBox[{"x", "+", 
     RowBox[{"v", " ", "\[Epsilon]"}]}]}], ",", 
   RowBox[{"v", "\[Rule]", 
    RowBox[{"v", "-", 
     RowBox[{"g", " ", "\[Epsilon]"}], "-", 
     RowBox[{"v", " ", "\[Epsilon]", " ", "\[Rho]"}]}]}], ",", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"t", "+", "\[Epsilon]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.661924510342121*^9, 3.661924533238249*^9}, 
   3.661926064192483*^9, 3.6619266575014753`*^9, 3.6619275478890457`*^9, 
   3.661927760103353*^9, 3.661928169893633*^9, 3.661928555602643*^9, {
   3.6619286574042397`*^9, 3.66192868480796*^9}, 3.661928783809224*^9, 
   3.661928851470557*^9, 3.661929061038127*^9, 3.66192911067423*^9, 
   3.661929364641267*^9, 3.661929453208452*^9, 3.661929504913972*^9, {
   3.661929540642174*^9, 3.6619295775968933`*^9}, 3.661930066804175*^9, 
   3.6628850232035093`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "\[Rule]", "x0"}], ",", 
   RowBox[{"v", "\[Rule]", "v0"}], ",", 
   RowBox[{"t", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.661924510342121*^9, 3.661924533238249*^9}, 
   3.661926064192483*^9, 3.6619266575014753`*^9, 3.6619275478890457`*^9, 
   3.661927760103353*^9, 3.661928169893633*^9, 3.661928555602643*^9, {
   3.6619286574042397`*^9, 3.66192868480796*^9}, 3.661928783809224*^9, 
   3.661928851470557*^9, 3.661929061038127*^9, 3.66192911067423*^9, 
   3.661929364641267*^9, 3.661929453208452*^9, 3.661929504913972*^9, {
   3.661929540642174*^9, 3.6619295775968933`*^9}, 3.661930066804175*^9, 
   3.6628850232072287`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x0", "\[Rule]", "1"}], ",", 
   RowBox[{"v0", "\[Rule]", "1"}], ",", 
   RowBox[{"x", "\[Rule]", "1"}], ",", 
   RowBox[{"v", "\[Rule]", "1"}], ",", 
   RowBox[{"t", "\[Rule]", "1"}], ",", 
   RowBox[{"\[Epsilon]", "\[Rule]", "1"}], ",", 
   RowBox[{"g", "\[Rule]", "1"}], ",", 
   RowBox[{"\[Rho]", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.661924510342121*^9, 3.661924533238249*^9}, 
   3.661926064192483*^9, 3.6619266575014753`*^9, 3.6619275478890457`*^9, 
   3.661927760103353*^9, 3.661928169893633*^9, 3.661928555602643*^9, {
   3.6619286574042397`*^9, 3.66192868480796*^9}, 3.661928783809224*^9, 
   3.661928851470557*^9, 3.661929061038127*^9, 3.66192911067423*^9, 
   3.661929364641267*^9, 3.661929453208452*^9, 3.661929504913972*^9, {
   3.661929540642174*^9, 3.6619295775968933`*^9}, 3.661930066804175*^9, 
   3.6628850232108183`*^9}],

Cell[BoxData[
 RowBox[{"a0", "+", 
  RowBox[{"a7", " ", "g"}], "+", 
  RowBox[{"a42", " ", 
   SuperscriptBox["g", "2"]}], "+", 
  RowBox[{"a5", " ", "t"}], "+", 
  RowBox[{"a37", " ", "g", " ", "t"}], "+", 
  RowBox[{"a35", " ", 
   SuperscriptBox["t", "2"]}], "+", 
  RowBox[{"a4", " ", "v"}], "+", 
  RowBox[{"a33", " ", "g", " ", "v"}], "+", 
  RowBox[{"a31", " ", "t", " ", "v"}], "+", 
  RowBox[{"a30", " ", 
   SuperscriptBox["v", "2"]}], "+", 
  RowBox[{"a2", " ", "v0"}], "+", 
  RowBox[{"a22", " ", "g", " ", "v0"}], "+", 
  RowBox[{"a20", " ", "t", " ", "v0"}], "+", 
  RowBox[{"a19", " ", "v", " ", "v0"}], "+", 
  RowBox[{"a17", " ", 
   SuperscriptBox["v0", "2"]}], "+", 
  RowBox[{"a3", " ", "x"}], "+", 
  RowBox[{"a28", " ", "g", " ", "x"}], "+", 
  RowBox[{"a26", " ", "t", " ", "x"}], "+", 
  RowBox[{"a25", " ", "v", " ", "x"}], "+", 
  RowBox[{"a18", " ", "v0", " ", "x"}], "+", 
  RowBox[{"a24", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"a1", " ", "x0"}], "+", 
  RowBox[{"a15", " ", "g", " ", "x0"}], "+", 
  RowBox[{"a13", " ", "t", " ", "x0"}], "+", 
  RowBox[{"a12", " ", "v", " ", "x0"}], "+", 
  RowBox[{"a10", " ", "v0", " ", "x0"}], "+", 
  RowBox[{"a11", " ", "x", " ", "x0"}], "+", 
  RowBox[{"a9", " ", 
   SuperscriptBox["x0", "2"]}], "+", 
  RowBox[{"a6", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a40", " ", "g", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a36", " ", "t", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a32", " ", "v", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a21", " ", "v0", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a27", " ", "x", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a14", " ", "x0", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a39", " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{"a8", " ", "\[Rho]"}], "+", 
  RowBox[{"a43", " ", "g", " ", "\[Rho]"}], "+", 
  RowBox[{"a38", " ", "t", " ", "\[Rho]"}], "+", 
  RowBox[{"a34", " ", "v", " ", "\[Rho]"}], "+", 
  RowBox[{"a23", " ", "v0", " ", "\[Rho]"}], "+", 
  RowBox[{"a29", " ", "x", " ", "\[Rho]"}], "+", 
  RowBox[{"a16", " ", "x0", " ", "\[Rho]"}], "+", 
  RowBox[{"a41", " ", "\[Epsilon]", " ", "\[Rho]"}], "+", 
  RowBox[{"a44", " ", 
   SuperscriptBox["\[Rho]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.661924510342121*^9, 3.661924533238249*^9}, 
   3.661926064192483*^9, 3.6619266575014753`*^9, 3.6619275478890457`*^9, 
   3.661927760103353*^9, 3.661928169893633*^9, 3.661928555602643*^9, {
   3.6619286574042397`*^9, 3.66192868480796*^9}, 3.661928783809224*^9, 
   3.661928851470557*^9, 3.661929061038127*^9, 3.66192911067423*^9, 
   3.661929364641267*^9, 3.661929453208452*^9, 3.661929504913972*^9, {
   3.661929540642174*^9, 3.6619295775968933`*^9}, 3.661930066804175*^9, 
   3.662885023215447*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Naive constraint generation", "Section",
 CellChangeTimes->{{3.661936642130275*^9, 3.6619366635383377`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Constraint", " ", "expressing", " ", "that", " ", "p", " ", "should", " ",
     "be", " ", "0", " ", "at", " ", "the", " ", "initial", " ", 
    RowBox[{"state", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"c1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"#1", "\[Equal]", "0"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{
        RowBox[{"p", "/.", "ruleinit"}], ",", "vars"}], "]"}], "/.", 
      "ruleann"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.661929858882182*^9, 3.661929876490119*^9}, {
  3.6619299136688147`*^9, 3.661929915161384*^9}, {3.661930082673767*^9, 
  3.661930104055778*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a11", "+", "a24", "+", "a9"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a10", "+", "a12", "+", "a18", "+", "a25"}], "\[Equal]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a14", "+", "a27"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a15", "+", "a28"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a16", "+", "a29"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a1", "+", "a3"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a17", "+", "a19", "+", "a30"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a21", "+", "a32"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a22", "+", "a33"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a23", "+", "a34"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a2", "+", "a4"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a39", "\[Equal]", "0"}], ",", 
   RowBox[{"a40", "\[Equal]", "0"}], ",", 
   RowBox[{"a41", "\[Equal]", "0"}], ",", 
   RowBox[{"a6", "\[Equal]", "0"}], ",", 
   RowBox[{"a42", "\[Equal]", "0"}], ",", 
   RowBox[{"a43", "\[Equal]", "0"}], ",", 
   RowBox[{"a7", "\[Equal]", "0"}], ",", 
   RowBox[{"a44", "\[Equal]", "0"}], ",", 
   RowBox[{"a8", "\[Equal]", "0"}], ",", 
   RowBox[{"a0", "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.661929865748458*^9, 3.661929876808473*^9}, 
   3.661929915398478*^9, 3.662885023398005*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Constraint", " ", "expressing", " ", "that", " ", "p", " ", "should", " ",
     "remain", " ", "0", " ", "after", " ", "an", " ", "iteration", " ", "of",
     " ", "the", " ", "loop", " ", 
    RowBox[{"body", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"c2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"#1", "\[Equal]", "0"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"MonomialList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "/.", "rule"}], ")"}], "-", "p"}], ",", "vars"}], 
       "]"}], "/.", "ruleann"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.661929878098547*^9, 3.661929919277088*^9}, {
  3.6619301127596703`*^9, 3.661930135589197*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "a12"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a11", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a12"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a13", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a19"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a18", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a19"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a20", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a25"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"2", " ", "a24"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a25"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a26", "\[Equal]", "0"}], ",", 
   RowBox[{"a30", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a25"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a24", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "a30"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a25", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a31"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a26", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"2", " ", "a30"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a25"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a31"}], "-", "a32"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a26", "+", "a27"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a33"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a28", "-", 
     RowBox[{"2", " ", "a30"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a34"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a29", "-", "a4"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a3", "+", "a31"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a31"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"2", " ", "a35"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a30", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a31"}], "-", "a32"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a35", "+", "a36"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a33"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a34"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a37", "-", "a4"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a38", "\[Equal]", "0"}], ",", 
   RowBox[{"a5", "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.661929919831504*^9, 3.662885023428988*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Union", "[", 
    RowBox[{"c1", ",", "c2"}], "]"}], "/.", 
   RowBox[{"List", "\[Rule]", "And"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.66193019700111*^9, 3.6619302095085287`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a0", "\[Equal]", "0"}], "&&", 
  RowBox[{"a11", "\[Equal]", "0"}], "&&", 
  RowBox[{"a12", "\[Equal]", "0"}], "&&", 
  RowBox[{"a13", "\[Equal]", "0"}], "&&", 
  RowBox[{"a18", "\[Equal]", "0"}], "&&", 
  RowBox[{"a19", "\[Equal]", "0"}], "&&", 
  RowBox[{"a20", "\[Equal]", "0"}], "&&", 
  RowBox[{"a24", "\[Equal]", "0"}], "&&", 
  RowBox[{"a25", "\[Equal]", "0"}], "&&", 
  RowBox[{"a10", "\[Equal]", "0"}], "&&", 
  RowBox[{"a26", "\[Equal]", "0"}], "&&", 
  RowBox[{"a14", "\[Equal]", "0"}], "&&", 
  RowBox[{"a27", "\[Equal]", "0"}], "&&", 
  RowBox[{"a15", "\[Equal]", "0"}], "&&", 
  RowBox[{
   RowBox[{"a16", "+", "a29"}], "\[Equal]", "0"}], "&&", 
  RowBox[{"a1", "\[Equal]", "0"}], "&&", 
  RowBox[{"a28", "\[Equal]", "0"}], "&&", 
  RowBox[{"a30", "\[Equal]", "0"}], "&&", 
  RowBox[{"a17", "\[Equal]", "0"}], "&&", 
  RowBox[{"a31", "\[Equal]", "0"}], "&&", 
  RowBox[{"a3", "\[Equal]", "0"}], "&&", 
  RowBox[{"a32", "\[Equal]", "0"}], "&&", 
  RowBox[{"a21", "\[Equal]", "0"}], "&&", 
  RowBox[{"a33", "\[Equal]", "0"}], "&&", 
  RowBox[{"a22", "\[Equal]", "0"}], "&&", 
  RowBox[{"a34", "\[Equal]", "0"}], "&&", 
  RowBox[{"a23", "\[Equal]", "0"}], "&&", 
  RowBox[{"a35", "\[Equal]", "0"}], "&&", 
  RowBox[{"a36", "\[Equal]", "0"}], "&&", 
  RowBox[{"a38", "\[Equal]", "0"}], "&&", 
  RowBox[{"a39", "\[Equal]", "0"}], "&&", 
  RowBox[{"a29", "\[Equal]", "a4"}], "&&", 
  RowBox[{"a37", "\[Equal]", "a4"}], "&&", 
  RowBox[{
   RowBox[{"a2", "+", "a4"}], "\[Equal]", "0"}], "&&", 
  RowBox[{"a40", "\[Equal]", "0"}], "&&", 
  RowBox[{"a41", "\[Equal]", "0"}], "&&", 
  RowBox[{"a42", "\[Equal]", "0"}], "&&", 
  RowBox[{"a43", "\[Equal]", "0"}], "&&", 
  RowBox[{"a44", "\[Equal]", "0"}], "&&", 
  RowBox[{"a5", "\[Equal]", "0"}], "&&", 
  RowBox[{"a6", "\[Equal]", "0"}], "&&", 
  RowBox[{"a7", "\[Equal]", "0"}], "&&", 
  RowBox[{"a8", "\[Equal]", "0"}], "&&", 
  RowBox[{"a9", "\[Equal]", "0"}]}]], "Output",
 CellChangeTimes->{{3.66193019924174*^9, 3.661930217490983*^9}, 
   3.662885030698279*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Union", "[", 
     RowBox[{"c1", ",", "c2"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.661929922759602*^9, 3.661929930765641*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a0", "\[Rule]", "0"}], ",", 
   RowBox[{"a1", "\[Rule]", "0"}], ",", 
   RowBox[{"a10", "\[Rule]", "0"}], ",", 
   RowBox[{"a11", "\[Rule]", "0"}], ",", 
   RowBox[{"a12", "\[Rule]", "0"}], ",", 
   RowBox[{"a13", "\[Rule]", "0"}], ",", 
   RowBox[{"a14", "\[Rule]", "0"}], ",", 
   RowBox[{"a15", "\[Rule]", "0"}], ",", 
   RowBox[{"a17", "\[Rule]", "0"}], ",", 
   RowBox[{"a18", "\[Rule]", "0"}], ",", 
   RowBox[{"a19", "\[Rule]", "0"}], ",", 
   RowBox[{"a2", "\[Rule]", "a16"}], ",", 
   RowBox[{"a20", "\[Rule]", "0"}], ",", 
   RowBox[{"a21", "\[Rule]", "0"}], ",", 
   RowBox[{"a22", "\[Rule]", "0"}], ",", 
   RowBox[{"a23", "\[Rule]", "0"}], ",", 
   RowBox[{"a24", "\[Rule]", "0"}], ",", 
   RowBox[{"a25", "\[Rule]", "0"}], ",", 
   RowBox[{"a26", "\[Rule]", "0"}], ",", 
   RowBox[{"a27", "\[Rule]", "0"}], ",", 
   RowBox[{"a28", "\[Rule]", "0"}], ",", 
   RowBox[{"a29", "\[Rule]", 
    RowBox[{"-", "a16"}]}], ",", 
   RowBox[{"a3", "\[Rule]", "0"}], ",", 
   RowBox[{"a30", "\[Rule]", "0"}], ",", 
   RowBox[{"a31", "\[Rule]", "0"}], ",", 
   RowBox[{"a32", "\[Rule]", "0"}], ",", 
   RowBox[{"a33", "\[Rule]", "0"}], ",", 
   RowBox[{"a34", "\[Rule]", "0"}], ",", 
   RowBox[{"a35", "\[Rule]", "0"}], ",", 
   RowBox[{"a36", "\[Rule]", "0"}], ",", 
   RowBox[{"a37", "\[Rule]", 
    RowBox[{"-", "a16"}]}], ",", 
   RowBox[{"a38", "\[Rule]", "0"}], ",", 
   RowBox[{"a39", "\[Rule]", "0"}], ",", 
   RowBox[{"a4", "\[Rule]", 
    RowBox[{"-", "a16"}]}], ",", 
   RowBox[{"a40", "\[Rule]", "0"}], ",", 
   RowBox[{"a41", "\[Rule]", "0"}], ",", 
   RowBox[{"a42", "\[Rule]", "0"}], ",", 
   RowBox[{"a43", "\[Rule]", "0"}], ",", 
   RowBox[{"a44", "\[Rule]", "0"}], ",", 
   RowBox[{"a5", "\[Rule]", "0"}], ",", 
   RowBox[{"a6", "\[Rule]", "0"}], ",", 
   RowBox[{"a7", "\[Rule]", "0"}], ",", 
   RowBox[{"a8", "\[Rule]", "0"}], ",", 
   RowBox[{"a9", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.661929926234251*^9, 3.66192993104462*^9}, 
   3.662885030806637*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pinv", "=", 
  RowBox[{"p", "/.", "sol"}]}]], "Input",
 CellChangeTimes->{{3.661929932572069*^9, 3.6619299357462893`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "a16"}], " ", "g", " ", "t"}], "-", 
  RowBox[{"a16", " ", "v"}], "+", 
  RowBox[{"a16", " ", "v0"}], "-", 
  RowBox[{"a16", " ", "x", " ", "\[Rho]"}], "+", 
  RowBox[{"a16", " ", "x0", " ", "\[Rho]"}]}]], "Output",
 CellChangeTimes->{3.661929936174356*^9, 3.66288503083799*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pinv", "/.", "ruleinit"}]], "Input",
 CellChangeTimes->{{3.661929940970978*^9, 3.661929954025298*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6619299543934603`*^9, 3.6628850308707457`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"pinv", "/.", "rule"}], ")"}], "-", "pinv"}], "]"}]], "Input",
 CellChangeTimes->{{3.661929955707796*^9, 3.661929968622066*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6619299645424967`*^9, 3.6619299688925323`*^9}, 
   3.662885030905539*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Groebner basis constraints", "Section",
 CellChangeTimes->{{3.661936676161169*^9, 3.661936680964764*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"groeb", "=", 
  RowBox[{"GroebnerBasis", "[", 
   RowBox[{
    RowBox[{"{", "p", "}"}], ",", "vars"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.661936683852227*^9, 3.661936705167581*^9}, 
   3.661936810858816*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a0", "+", 
   RowBox[{"a7", " ", "g"}], "+", 
   RowBox[{"a42", " ", 
    SuperscriptBox["g", "2"]}], "+", 
   RowBox[{"a5", " ", "t"}], "+", 
   RowBox[{"a37", " ", "g", " ", "t"}], "+", 
   RowBox[{"a35", " ", 
    SuperscriptBox["t", "2"]}], "+", 
   RowBox[{"a4", " ", "v"}], "+", 
   RowBox[{"a33", " ", "g", " ", "v"}], "+", 
   RowBox[{"a31", " ", "t", " ", "v"}], "+", 
   RowBox[{"a30", " ", 
    SuperscriptBox["v", "2"]}], "+", 
   RowBox[{"a2", " ", "v0"}], "+", 
   RowBox[{"a22", " ", "g", " ", "v0"}], "+", 
   RowBox[{"a20", " ", "t", " ", "v0"}], "+", 
   RowBox[{"a19", " ", "v", " ", "v0"}], "+", 
   RowBox[{"a17", " ", 
    SuperscriptBox["v0", "2"]}], "+", 
   RowBox[{"a3", " ", "x"}], "+", 
   RowBox[{"a28", " ", "g", " ", "x"}], "+", 
   RowBox[{"a26", " ", "t", " ", "x"}], "+", 
   RowBox[{"a25", " ", "v", " ", "x"}], "+", 
   RowBox[{"a18", " ", "v0", " ", "x"}], "+", 
   RowBox[{"a24", " ", 
    SuperscriptBox["x", "2"]}], "+", 
   RowBox[{"a1", " ", "x0"}], "+", 
   RowBox[{"a15", " ", "g", " ", "x0"}], "+", 
   RowBox[{"a13", " ", "t", " ", "x0"}], "+", 
   RowBox[{"a12", " ", "v", " ", "x0"}], "+", 
   RowBox[{"a10", " ", "v0", " ", "x0"}], "+", 
   RowBox[{"a11", " ", "x", " ", "x0"}], "+", 
   RowBox[{"a9", " ", 
    SuperscriptBox["x0", "2"]}], "+", 
   RowBox[{"a6", " ", "\[Epsilon]"}], "+", 
   RowBox[{"a40", " ", "g", " ", "\[Epsilon]"}], "+", 
   RowBox[{"a36", " ", "t", " ", "\[Epsilon]"}], "+", 
   RowBox[{"a32", " ", "v", " ", "\[Epsilon]"}], "+", 
   RowBox[{"a21", " ", "v0", " ", "\[Epsilon]"}], "+", 
   RowBox[{"a27", " ", "x", " ", "\[Epsilon]"}], "+", 
   RowBox[{"a14", " ", "x0", " ", "\[Epsilon]"}], "+", 
   RowBox[{"a39", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{"a8", " ", "\[Rho]"}], "+", 
   RowBox[{"a43", " ", "g", " ", "\[Rho]"}], "+", 
   RowBox[{"a38", " ", "t", " ", "\[Rho]"}], "+", 
   RowBox[{"a34", " ", "v", " ", "\[Rho]"}], "+", 
   RowBox[{"a23", " ", "v0", " ", "\[Rho]"}], "+", 
   RowBox[{"a29", " ", "x", " ", "\[Rho]"}], "+", 
   RowBox[{"a16", " ", "x0", " ", "\[Rho]"}], "+", 
   RowBox[{"a41", " ", "\[Epsilon]", " ", "\[Rho]"}], "+", 
   RowBox[{"a44", " ", 
    SuperscriptBox["\[Rho]", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.661936702005556*^9, 3.661936732539831*^9, 
  3.661936811196782*^9, 3.662885030986549*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rem", "=", 
  RowBox[{
   RowBox[{"PolynomialReduce", "[", 
    RowBox[{
     RowBox[{"p", "/.", "rule"}], ",", "groeb", ",", "vars"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.661936709263996*^9, 3.66193674744759*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a5", " ", "\[Epsilon]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a37", "-", "a4"}], ")"}], " ", "g", " ", "\[Epsilon]"}], "-", 
  RowBox[{"a33", " ", 
   SuperscriptBox["g", "2"], " ", "\[Epsilon]"}], "+", 
  RowBox[{"2", " ", "a35", " ", "t", " ", "\[Epsilon]"}], "-", 
  RowBox[{"a31", " ", "g", " ", "t", " ", "\[Epsilon]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a3", "+", "a31"}], ")"}], " ", "v", " ", "\[Epsilon]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a28", "-", 
     RowBox[{"2", " ", "a30"}]}], ")"}], " ", "g", " ", "v", " ", 
   "\[Epsilon]"}], "+", 
  RowBox[{"a26", " ", "t", " ", "v", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a25", " ", 
   SuperscriptBox["v", "2"], " ", "\[Epsilon]"}], "+", 
  RowBox[{"a20", " ", "v0", " ", "\[Epsilon]"}], "-", 
  RowBox[{"a19", " ", "g", " ", "v0", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a18", " ", "v", " ", "v0", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a26", " ", "x", " ", "\[Epsilon]"}], "-", 
  RowBox[{"a25", " ", "g", " ", "x", " ", "\[Epsilon]"}], "+", 
  RowBox[{"2", " ", "a24", " ", "v", " ", "x", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a13", " ", "x0", " ", "\[Epsilon]"}], "-", 
  RowBox[{"a12", " ", "g", " ", "x0", " ", "\[Epsilon]"}], "+", 
  RowBox[{"a11", " ", "v", " ", "x0", " ", "\[Epsilon]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a35", "+", "a36"}], ")"}], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "a31"}], "-", "a32"}], ")"}], " ", "g", " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{"a30", " ", 
   SuperscriptBox["g", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a26", "+", "a27"}], ")"}], " ", "v", " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "-", 
  RowBox[{"a25", " ", "g", " ", "v", " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{"a24", " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], "+", 
  RowBox[{"a38", " ", "\[Epsilon]", " ", "\[Rho]"}], "-", 
  RowBox[{"a34", " ", "g", " ", "\[Epsilon]", " ", "\[Rho]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a29", "-", "a4"}], ")"}], " ", "v", " ", "\[Epsilon]", " ", 
   "\[Rho]"}], "-", 
  RowBox[{"a33", " ", "g", " ", "v", " ", "\[Epsilon]", " ", "\[Rho]"}], "-", 
  
  RowBox[{"a31", " ", "t", " ", "v", " ", "\[Epsilon]", " ", "\[Rho]"}], "-", 
  
  RowBox[{"2", " ", "a30", " ", 
   SuperscriptBox["v", "2"], " ", "\[Epsilon]", " ", "\[Rho]"}], "-", 
  RowBox[{"a19", " ", "v", " ", "v0", " ", "\[Epsilon]", " ", "\[Rho]"}], "-", 
  RowBox[{"a25", " ", "v", " ", "x", " ", "\[Epsilon]", " ", "\[Rho]"}], "-", 
  
  RowBox[{"a12", " ", "v", " ", "x0", " ", "\[Epsilon]", " ", "\[Rho]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "a31"}], "-", "a32"}], ")"}], " ", "v", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", "\[Rho]"}], "+", 
  RowBox[{"2", " ", "a30", " ", "g", " ", "v", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", "\[Rho]"}], "-", 
  RowBox[{"a25", " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", "\[Rho]"}], "-", 
  RowBox[{"a34", " ", "v", " ", "\[Epsilon]", " ", 
   SuperscriptBox["\[Rho]", "2"]}], "+", 
  RowBox[{"a30", " ", 
   SuperscriptBox["v", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   SuperscriptBox["\[Rho]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.6619367409327173`*^9, 3.661936756159437*^9}, 
   3.661936816681226*^9, 3.6628850310380163`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#1", "\[Equal]", "0"}], "&"}], "/@", 
    RowBox[{"MonomialList", "[", 
     RowBox[{"rem", ",", "vars"}], "]"}]}], "/.", "ruleann"}]}]], "Input",
 CellChangeTimes->{{3.661936759680049*^9, 3.661936784197259*^9}, {
  3.6619368255493603`*^9, 3.661936829745191*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "a12"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a11", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a12"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a13", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a19"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a18", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a19"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a20", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a25"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"2", " ", "a24"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a25"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a26", "\[Equal]", "0"}], ",", 
   RowBox[{"a30", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a25"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a24", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "a30"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a25", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a31"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a26", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"2", " ", "a30"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a25"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a31"}], "-", "a32"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a26", "+", "a27"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a33"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a28", "-", 
     RowBox[{"2", " ", "a30"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a34"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a29", "-", "a4"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a3", "+", "a31"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a31"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"2", " ", "a35"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a30", "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a31"}], "-", "a32"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a35", "+", "a36"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a33"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"-", "a34"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a37", "-", "a4"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a38", "\[Equal]", "0"}], ",", 
   RowBox[{"a5", "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.661936763909544*^9, 3.6619367845056467`*^9}, {
   3.661936819917162*^9, 3.661936830014921*^9}, 3.662885031122469*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"#1", "\[Equal]", "0"}], "&"}], "/@", 
    RowBox[{"MonomialList", "[", 
     RowBox[{
      RowBox[{"p", "/.", "ruleinit"}], ",", "vars"}], "]"}]}], "/.", 
   "ruleann"}]}]], "Input",
 CellChangeTimes->{{3.661936834124189*^9, 3.661936856351293*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"a11", "+", "a24", "+", "a9"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a10", "+", "a12", "+", "a18", "+", "a25"}], "\[Equal]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{"a14", "+", "a27"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a15", "+", "a28"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a16", "+", "a29"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a1", "+", "a3"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a17", "+", "a19", "+", "a30"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a21", "+", "a32"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a22", "+", "a33"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a23", "+", "a34"}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{"a2", "+", "a4"}], "\[Equal]", "0"}], ",", 
   RowBox[{"a39", "\[Equal]", "0"}], ",", 
   RowBox[{"a40", "\[Equal]", "0"}], ",", 
   RowBox[{"a41", "\[Equal]", "0"}], ",", 
   RowBox[{"a6", "\[Equal]", "0"}], ",", 
   RowBox[{"a42", "\[Equal]", "0"}], ",", 
   RowBox[{"a43", "\[Equal]", "0"}], ",", 
   RowBox[{"a7", "\[Equal]", "0"}], ",", 
   RowBox[{"a44", "\[Equal]", "0"}], ",", 
   RowBox[{"a8", "\[Equal]", "0"}], ",", 
   RowBox[{"a0", "\[Equal]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.661936842645095*^9, 3.6619368567430563`*^9}, 
   3.6628850312043543`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"Union", "[", 
     RowBox[{"c1", ",", "c2"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.661936786052272*^9, 3.6619367873053293`*^9}, {
  3.661936859375743*^9, 3.661936874022337*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a0", "\[Rule]", "0"}], ",", 
   RowBox[{"a1", "\[Rule]", "0"}], ",", 
   RowBox[{"a10", "\[Rule]", "0"}], ",", 
   RowBox[{"a11", "\[Rule]", "0"}], ",", 
   RowBox[{"a12", "\[Rule]", "0"}], ",", 
   RowBox[{"a13", "\[Rule]", "0"}], ",", 
   RowBox[{"a14", "\[Rule]", "0"}], ",", 
   RowBox[{"a15", "\[Rule]", "0"}], ",", 
   RowBox[{"a17", "\[Rule]", "0"}], ",", 
   RowBox[{"a18", "\[Rule]", "0"}], ",", 
   RowBox[{"a19", "\[Rule]", "0"}], ",", 
   RowBox[{"a2", "\[Rule]", "a16"}], ",", 
   RowBox[{"a20", "\[Rule]", "0"}], ",", 
   RowBox[{"a21", "\[Rule]", "0"}], ",", 
   RowBox[{"a22", "\[Rule]", "0"}], ",", 
   RowBox[{"a23", "\[Rule]", "0"}], ",", 
   RowBox[{"a24", "\[Rule]", "0"}], ",", 
   RowBox[{"a25", "\[Rule]", "0"}], ",", 
   RowBox[{"a26", "\[Rule]", "0"}], ",", 
   RowBox[{"a27", "\[Rule]", "0"}], ",", 
   RowBox[{"a28", "\[Rule]", "0"}], ",", 
   RowBox[{"a29", "\[Rule]", 
    RowBox[{"-", "a16"}]}], ",", 
   RowBox[{"a3", "\[Rule]", "0"}], ",", 
   RowBox[{"a30", "\[Rule]", "0"}], ",", 
   RowBox[{"a31", "\[Rule]", "0"}], ",", 
   RowBox[{"a32", "\[Rule]", "0"}], ",", 
   RowBox[{"a33", "\[Rule]", "0"}], ",", 
   RowBox[{"a34", "\[Rule]", "0"}], ",", 
   RowBox[{"a35", "\[Rule]", "0"}], ",", 
   RowBox[{"a36", "\[Rule]", "0"}], ",", 
   RowBox[{"a37", "\[Rule]", 
    RowBox[{"-", "a16"}]}], ",", 
   RowBox[{"a38", "\[Rule]", "0"}], ",", 
   RowBox[{"a39", "\[Rule]", "0"}], ",", 
   RowBox[{"a4", "\[Rule]", 
    RowBox[{"-", "a16"}]}], ",", 
   RowBox[{"a40", "\[Rule]", "0"}], ",", 
   RowBox[{"a41", "\[Rule]", "0"}], ",", 
   RowBox[{"a42", "\[Rule]", "0"}], ",", 
   RowBox[{"a43", "\[Rule]", "0"}], ",", 
   RowBox[{"a44", "\[Rule]", "0"}], ",", 
   RowBox[{"a5", "\[Rule]", "0"}], ",", 
   RowBox[{"a6", "\[Rule]", "0"}], ",", 
   RowBox[{"a7", "\[Rule]", "0"}], ",", 
   RowBox[{"a8", "\[Rule]", "0"}], ",", 
   RowBox[{"a9", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.661936787648415*^9, {3.661936869329115*^9, 3.6619368743395357`*^9}, 
   3.662885031237997*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "/.", "sol"}]], "Input",
 CellChangeTimes->{{3.661936875973551*^9, 3.661936877134843*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "a16"}], " ", "g", " ", "t"}], "-", 
  RowBox[{"a16", " ", "v"}], "+", 
  RowBox[{"a16", " ", "v0"}], "-", 
  RowBox[{"a16", " ", "x", " ", "\[Rho]"}], "+", 
  RowBox[{"a16", " ", "x0", " ", "\[Rho]"}]}]], "Output",
 CellChangeTimes->{3.6619368773418016`*^9, 3.662885031270956*^9}]
}, Open  ]]
}, Open  ]],

Cell["Sum", "Section",
 CellChangeTimes->{{3.66193691036663*^9, 3.66193691071637*^9}}]
},
WindowSize->{466, 587},
WindowMargins->{{Automatic, 344}, {Automatic, 0}},
FrontEndVersion->"10.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (2015\:5e7410\
\:670817\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 4755, 112, 352, "Input"],
Cell[5338, 136, 678, 12, 28, "Output"],
Cell[6019, 150, 911, 19, 28, "Output"],
Cell[6933, 171, 699, 13, 28, "Output"],
Cell[7635, 186, 913, 18, 46, "Output"],
Cell[8551, 206, 2718, 61, 181, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11306, 272, 114, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[11445, 277, 730, 19, 129, "Input"],
Cell[12178, 298, 1410, 37, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13625, 340, 787, 21, 146, "Input"],
Cell[14415, 363, 2432, 71, 182, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16884, 439, 251, 6, 42, "Input"],
Cell[17138, 447, 2056, 49, 199, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19231, 501, 264, 7, 42, "Input"],
Cell[19498, 510, 2050, 51, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21585, 566, 146, 3, 28, "Input"],
Cell[21734, 571, 329, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22100, 584, 126, 2, 28, "Input"],
Cell[22229, 588, 96, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22362, 594, 213, 5, 42, "Input"],
Cell[22578, 601, 124, 2, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22751, 609, 111, 1, 64, "Section"],
Cell[CellGroupData[{
Cell[22887, 614, 237, 6, 42, "Input"],
Cell[23127, 622, 2382, 56, 187, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25546, 683, 284, 7, 78, "Input"],
Cell[25833, 692, 3552, 84, 217, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29422, 781, 348, 9, 61, "Input"],
Cell[29773, 792, 2508, 72, 182, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32318, 869, 334, 10, 78, "Input"],
Cell[32655, 881, 1392, 37, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34084, 923, 315, 8, 42, "Input"],
Cell[34402, 933, 2078, 52, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36517, 990, 118, 2, 28, "Input"],
Cell[36638, 994, 332, 8, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[36997, 1006, 86, 1, 64, "Section"]
}
]
*)

(* End of internal cache information *)

